Leading- and next-to-leading order semiclassical approximation to the first seven virial coefficients of spin-1/2 fermions across spatial dimensions

Following up on recent calculations, we investigate the leading- and next-to-leading order semiclassical approximation to the virial coefficients of a two-species fermion system with a contact interaction. Using the analytic result for the second-order virial coefficient as a renormalization condition, we derive expressions for up to the seventh-order virial coefficient $\Delta b_7$. Our results at leading order, though approximate, furnish simple analytic formulas that relate $\Delta b_n$ to $\Delta b_2$ for arbitrary dimension, providing a glimpse into the behavior of the virial expansion across dimensions and coupling strengths. As an application, we calculate the pressure and Tan's contact of the 2D attractive Fermi gas and examine the radius of convergence of the virial expansion as a function of the coupling strength.

==> anc/CFormulas.py <==

import numpy as np

def C_LO(d, db2):
    return 2 * db2

def C_NLO(d, db2):
    return (2**(-d/2) * (np.sqrt(1 + 2 * 2**(d/2) * db2) - 1))


==> anc/DbnFormulas.py <==
import numpy as np
from scipy.special import erf
import scipy.integrate as integrate

# ------------
# Db 2 Exact
# ------------
def Db2Exact1D(l):
    return ((-1 / np.sqrt(2)
             + np.exp(np.power(l, 2)/4) / 2 / np.sqrt(2) * (1 + erf(l/2)))
            + (1/(2 * np.sqrt(2))))


def Db2Exact2D(l):

    power = 1 # l is the lambda_2^2
    def GetI(l):
        I1a = integrate.quad(lambda y:
                             ((np.exp(- l**power * y**2) - 1)
                              / (y * (np.pi**2 + 4 * (np.log(y))**2))),
                             0, 1, limit=200)[0]
        I2 = integrate.quad(lambda y:
                            ((np.exp(- l**power * y**2))
                             / (y * (np.pi**2 + 4 * (np.log(y))**2))),
                            1, np.inf, limit=200)[0]
        return I1a + 1/4 + I2

    if isinstance(l, np.ndarray):
        integralRes = np.array([GetI(le) for le in l])
    else:
        integralRes = GetI(le)
    return np.exp(l**power) - 2*integralRes


def Db2Exact3D(l):
    # NOTE: l is MINUS lambda_3
    def GetI(le):
        res = 0
        if le < 5:
            res = np.exp(le**2)/np.sqrt(2) * (1 - erf(le))
        else:
            res = 0
            for i in range(10):
                tmp = (-1)**i / (2 * le**2)**i
                for j in range(1, i+1):
                    tmp *= (2 * j - 1)
                res += tmp

            res /= (le * np.sqrt(np.pi))
            res /= np.sqrt(2)
        return res 
    if isinstance(l, np.ndarray):
        result = np.zeros_like(l)
        for idx, le in enumerate(l):
            result[idx] = GetI(le)
    else:
        result = GetI(l)
    return result

# ------------
# Db 3
# ------------
def Db3LO(d, C):
    return - 1/(2**(d/2.)) * C


def Db3NLO(d, C):
    return (- 2**(1-d/2) * C
            + (1 - 2**(1+d) * 5**(-d/2)) * C**2)

# ------------
# Db 4
# ------------
def Db4LO(d, C):
    return ((3**(-d/2) + 2**(-d-1)) * C
            + (2**(-2-d) - 2**(-1-d/2)) * C**2)


def Db4NLO(d, C):
    return ((2 * 3**(-d/2) + 2**(-d) ) * C
            + (3**(1-d/2) + 2**(-d-1) - 3 * 2**(-d/2)) * C**2
            + (1 + 2**(1-d/2) - 2**(d+2) * 5**(-d/2)) * C**3
            + (3/4 - 2**d * 3**(-d/2)) * C**4)

# ------------
# Db 5
# ------------
def Db5LO(d, C):
    return ((- 2**(-d) - 6**(-d/2.)) * C
            + (2**(-d) + 3**(-d/2) - 7**(-d/2)) * C**2)


def Db5NLO(d, C):
    return ((-2**(1-d) - 2**(1 - d/2) * 3**(-d/2)) * C
            + (7 * 2**(-d)
               - 2**(1+d) * 3**(-3*d/2)
               + 7 * 3**(-d/2)
               - 2 * 7**(-d/2)
               - 2**(1+d) * 11**(-d/2)
               - 3 * 2**(1 + d) * 19**(-d/2)) * C**2
            + (2**(1-d)
               - 2**(1 - d/2)
               + 4 * 3**(1 - d/2)
               - 2**(3 + d/2) * 3**(-d)
               + 2**(2 + d/2) * 5**(-d/2)
               - 2**(2 + d/2) * 7**(-d/2)) * C**3
            + (1 + 23/3 * 2**(-1 - d/2)
               - 17 * 2**d * 3**(-1 - d)
               - 3 * 2**(1 + d) * 5**(-d/2)
               - 2**(2*d) * 3**(-d) * 5**(-d/2)
               + 2**(2*d) * 3**(1-d/2) * 7**(-d/2)
               - 1/3 * 2**(-1 + d) * 11**(-d/2)
               + 3 * 2**(1 + 2*d) * 29**(-d/2)) * C**4)

# ------------
# Db 6
# ------------
def Db6LO(d, C):
    return ((2**((-3*d)/2.) + 1/(2.*3**d) + 5**(-d/2.)) * C
            + (-2**(-1-3*d/2.) - 3 * 2**(-1-d) + 2**(-1-d) * 3**(1-d/2)
               - 2**(-d/2) * 3**(1-d/2) + 10**(-d/2)) * C**2
            + (2**(-1 - d) + 3**(-1 - d/2.) + 3**(-1 - d/2.)/2**d
               - 7**(-d/2.))* C**3)
def Db6NLO(d, C):
    LoL = 0
    return ((2**(1 - (3*d)/2.) + 3**(-d) + 2/5**(d/2.) - 9*2**(-1 - d)*LoL**d - LoL**d/2**((3*d)/2.) - 11*2**(1 - d/2.)*3**(-1 - d/2.)*LoL**d + 13*2**(-1 - d)*LoL**(2*d) + 16*3**(-1 - d/2.)*LoL**(2*d) - (7*2**(1 - d/2.)*LoL**(3*d))/3. + (2*LoL**(4*d))/3.) * C
            + (0.13333333333333333**(d/2.) - 3/2**((3*d)/2.) - 9/2**d + 3**(1 - d/2.)/2**d - 2**(1 - d/2.)*3**(2 - d/2.) + 2**(-1 + d/2.)/3**((3*d)/2.) + 2**(1 - d/2.)/5**(d/2.) + 2**(1 + d/2.)/7**(d/2.) + (2**(1 + d/2.)*3**(1 - d/2.))/7**(d/2.) + (3*2**(1 + d/2.))/13**(d/2.) + 2**(1 + d/2.)/15**(d/2.) - 2**(-1 - (3*d)/2.)*LoL**d - 2**(-2 - d/2.)*LoL**d + (23*LoL**d)/2**d + 56*3**(-1 - d/2.)*LoL**d - (3**(1 - d/2.)*LoL**d)/2**(d/2.) - (2**(2 + d)*LoL**d)/3**((3*d)/2.) - (2**(2 + d)*3**(-1 - d/2.)*LoL**d)/5**(d/2.) - (4*LoL**d)/7**(d/2.) - (2**(2 + d)*LoL**d)/11**(d/2.) - (3*2**(2 + d)*LoL**d)/19**(d/2.) + 1.5**(-1 - d/2.)*LoL**(2*d) - 67*2**(-2 - d/2.)*LoL**(2*d) + LoL**(2*d)/2**d + 2*3**(1 - d/2.)*LoL**(2*d) + (2**(2 + d/2.)*LoL**(2*d))/5**(d/2.) + (7*LoL**(3*d))/3. - (2**(3 + d)*LoL**(3*d))/(3.*5**(d/2.)) + (2**(d/2.)*LoL**(4*d))/3.) * C**2
            + (-2**(1 - (3*d)/2.) + 5*2**(2 - d) - 2**(2 + d)*3**(1 - (3*d)/2.) + 56*3**(-1 - d/2.) + 2**(1 - d)*3**(-1 - d/2.) + 4/3**d - (5*2**(1 - d/2.))/3**(d/2.) + 4/5**(d/2.) + 2**(3 - d/2.)/5**(d/2.) - 4/7**(d/2.) - (3*2**(2 + d))/11**(d/2.) - 2**(2 + d)/15**(d/2.) - (9*2**(2 + d))/19**(d/2.) + 2**(4 + d)/31**(d/2.) - 7*2**(1 - d/2.)*LoL**d + (3*LoL**d)/2**d + 10*3**(1 - d/2.)*LoL**d - (2**(4 + d/2.)*LoL**d)/3**d + (2**(1 + d/2.)*LoL**d)/3**(d/2.) + 2**(2 + d/2.)*5**(1 - d/2.)*LoL**d - (2**(3 + d/2.)*LoL**d)/7**(d/2.) + (5*LoL**(2*d))/3. + 2**(2 - d/2.)*LoL**(2*d) - (2**(4 + d)*LoL**(2*d))/5**(d/2.) + 2**(1 + d/2.)*LoL**(3*d)) * C**3
            + (2**(-1 - (3*d)/2.) + 5*2**(-1 - d/2.) + 2**(-d) - 11*2**(d/2.)*3**(1 - d) + 10*3**(1 - d/2.) + 2**(-1 - d/2.)*3**(2 - d/2.) + 2**(2 + d/2.)*5**(1 - d/2.) - (2**((3*d)/2.)*5**(1 - d/2.))/3**(d/2.) - (9*2**(1 + (3*d)/2.))/5**d + 18/5**(d/2.) + 2**(1 + (3*d)/2.)/(3**d*5**(d/2.)) + 2/7**(d/2.) - (5*2**(1 + d/2.))/7**(d/2.) - (2**(1 + (3*d)/2.)*3**(1 - d/2.))/11**(d/2.) - (3*2**(1 + (3*d)/2.))/23**(d/2.) - (9*2**((3*d)/2.))/35**(d/2.) + 2**(1 + (3*d)/2.)/39**(d/2.) + 2**(2 + (3*d)/2.)/51**(d/2.) + 2*LoL**d + 47*2**(-2 - d/2.)*LoL**d - 2**(2 + d)*3**(1 - d)*LoL**d + (2**(2 + d/2.)*LoL**d)/3**(d/2.) + (2**(2 + 2*d)*LoL**d)/5**d - (3*2**(3 + d)*LoL**d)/5**(d/2.) - (2**(1 + 2*d)*LoL**d)/(3**d*5**(d/2.)) + (2**(1 + 2*d)*3**(1 - d/2.)*LoL**d)/7**(d/2.) + (3*2**(2 + 2*d)*LoL**d)/29**(d/2.) + (3*LoL**(2*d))/2. + 11*2**(-2 + d/2.)*LoL**(2*d) - (2**(1 + d)*LoL**(2*d))/3**(d/2.) - (2**(2 + (3*d)/2.)*LoL**(2*d))/5**(d/2.) + 2**(-1 + d)*LoL**(3*d)) * C**4
            + (1 + 2**(2 - d) + 3*2**(1 - d/2.) - (5*2**(2 + d))/3**d + 2/3**(d/2.) + 2**(2 + 2*d)/5**d - 2**(3 + d)/5**(d/2.) - 2**(1 + 2*d)/(3**d*5**(d/2.)) + 2**(3 + d/2.)/7**(d/2.) + (2**(1 + 2*d)*3**(1 - d/2.))/7**(d/2.) - 2**(3 + d)/11**(d/2.) + (3*2**(2 + 2*d))/29**(d/2.) - 2**(2 + 2*d)/65**(d/2.) + (7*LoL**d)/2. + 2**(d/2.)*LoL**d - (2**(1 + d)*LoL**d)/3**(d/2.) - (2**(2 + (3*d)/2.)*LoL**d)/5**(d/2.) + 2**(-1 + d)*LoL**(2*d)) * C**5
            + (3/2**(d/2.) + 2**(1 + (5*d)/2.)*3**(-1 - (3*d)/2.) + 2**(-1 + d/2.)/3**(d/2.) - 2**((5*d)/2.)/(3**(d/2.)*5**d) - (3*2**(1 + (3*d)/2.))/11**(d/2.) + (3*2**((5*d)/2.))/35**(d/2.) + 3*2**(-2 + d/2.)*LoL**d - (2**((3*d)/2.)*LoL**d)/3**(d/2.) + (2**(-2 + (3*d)/2.)*LoL**(2*d))/3.) * C**6)

# ------------
# Db 7
# ------------
def Db7LO(d, C):
    return ((-(1/(2**d*3**(d/2.))) - 6**(-d/2.) - 10**(-d/2.)) * C
            + (2**(2-3*d/2) + 2 * 3**(-d) + 2**(1-d) * 3**(-d/2)
               + 2 * 5**(-d/2) - 2**(-d) * 5**(-d/2)
               - 13**(-d/2) - 3 * 17**(-d/2)) * C**2
            + (-2**((-3*d)/2.) - 2**(-d) + 3**(1 - d/2.)/2**d
               - 3**(1 - d/2.)/2**(d/2.) - 2**(1 - d)/5**(d/2.)
               + 2**(1 - d/2.)/5**(d/2.) + 14**(-d/2.)) * C**3)

def Db7NLO(d, C):
    LoL = 0
    return ((-(2**(1 - d)/3**(d/2.)) - 2**(1 - d/2.)/3**(d/2.) - 2**(1 - d/2.)/5**(d/2.) + (7*LoL**d)/2**((3*d)/2.) + 10*3**(-1 - d)*LoL**d + 2**(3 - d)*3**(-1 - d/2.)*LoL**d + 22*5**(-1 - d/2.)*LoL**d - (3*LoL**(2*d))/2**((3*d)/2.) - (5*LoL**(2*d))/2**d - 17*2**(1 - d/2.)*3**(-1 - d/2.)*LoL**(2*d) + (19*LoL**(3*d))/(3.*2**d) + (4*LoL**(3*d))/3**(d/2.) - (2**(3 - d/2.)*LoL**(4*d))/3. + (4*LoL**(5*d))/15.) * C
            + (11*2**(1 - (3*d)/2.) - 2**(1 + d)/3**(2*d) + 11/3**d + 11/(2**d*3**(d/2.)) + 11/5**(d/2.) - 2**(1 - d)/5**(d/2.) - (2**(1 + d)*3**(1 - d/2.))/11**(d/2.) - 2/13**(d/2.) - 6/17**(d/2.) - 2**(1 + d)/17**(d/2.) - (2**(1 + d)*3**(1 - d/2.))/19**(d/2.) - (3*2**(1 + d))/41**(d/2.) - (3*2**(1 + d))/65**(d/2.) - 45*2**(-1 - d)*LoL**d - (17*LoL**d)/2**((3*d)/2.) + 2**(d/2.)*3**(1 - (3*d)/2.)*LoL**d + (19*3**(-1 - d/2.)*LoL**d)/2**d - (19*3**(1 - d/2.)*LoL**d)/2**(d/2.) + (2*LoL**d)/3**d + 2**(d/2.)*5**(-1 - d/2.)*LoL**d + LoL**d/5**(d/2.) + (2**(2 - d/2.)*LoL**d)/5**(d/2.) + (2**(1 + d/2.)*3**(1 - d/2.)*LoL**d)/5**(d/2.) + (2**(1 - d/2.)*LoL**d)/7**(d/2.) + (2**(2 + d/2.)*LoL**d)/7**(d/2.) + (2**(2 + d/2.)*3**(1 - d/2.)*LoL**d)/7**(d/2.) + (2**(1 + d/2.)*LoL**d)/11**(d/2.) + (3*2**(2 + d/2.)*LoL**d)/13**(d/2.) + (3*2**(1 + d/2.)*LoL**d)/19**(d/2.) + 73*2**(-1 - d)*LoL**(2*d) - 2**(-1 - d/2.)*LoL**(2*d) - LoL**(2*d)/2**((3*d)/2.) + 71*3**(-1 - d/2.)*LoL**(2*d) - (2**(2 + d)*LoL**(2*d))/3**((3*d)/2.) - LoL**(2*d)/5**(d/2.) - (2**(3 + d)*3**(-1 - d/2.)*LoL**(2*d))/5**(d/2.) - 6**(1 - d/2.)*LoL**(2*d) - (4*LoL**(2*d))/7**(d/2.) - (2**(2 + d)*LoL**(2*d))/11**(d/2.) - (3*2**(2 + d)*LoL**(2*d))/19**(d/2.) + 1.5**(-1 - d/2.)*LoL**(3*d) + (2**(1 - d)*LoL**(3*d))/3. - 31*2**(-1 - d/2.)*LoL**(3*d) + (4*LoL**(3*d))/3**(d/2.) + (2**(2 + d/2.)*LoL**(3*d))/5**(d/2.) + (4*LoL**(4*d))/3. - (2**(2 + d)*LoL**(4*d))/(3.*5**(d/2.)) + (2**(1 + d/2.)*LoL**(5*d))/15.) * C**2
            + (-15*2**(1 - (3*d)/2.) - 15*2**(1 - d) + 4*3**(1 - d) + 2**(3 + d/2.)/3**((3*d)/2.) + (5*2**(1 - d))/3**(d/2.) - (41*2**(1 - d/2.))/3**(d/2.) + 4/5**(d/2.) - 2**(2 - d)/5**(d/2.) + 2**(4 - d/2.)/5**(d/2.) + (2**(3 + d/2.)*3**(1 - d/2.))/5**(d/2.) + (3*2**(2 - d/2.))/7**(d/2.) + 2**(4 + d/2.)/7**(d/2.) + (2**(4 + d/2.)*3**(1 - d/2.))/7**(d/2.) - 16/11**(d/2.) + (3*2**(2 + d/2.))/11**(d/2.) - 8/13**(d/2.) + (11*2**(2 + d/2.))/13**(d/2.) - 8/15**(d/2.) - 16/17**(d/2.) - 2**(2 + d/2.)/17**(d/2.) + (7*2**(2 + d/2.))/19**(d/2.) - 2**(4 + d/2.)/31**(d/2.) - 2**(3 + d/2.)/39**(d/2.) - 2**(3 - (3*d)/2.)*LoL**d + 35*2**(1 - d)*LoL**d - 2**(1 - d/2.)*LoL**d + 2**(2 - d)*3**(-1 - d/2.)*LoL**d - 2**(7 - d/2.)*3**(-1 - d/2.)*LoL**d + 2*3**(3 - d/2.)*LoL**d - (7*2**(2 + d)*LoL**d)/3**((3*d)/2.) + (16*LoL**d)/3**d + (2**(4 - d/2.)*LoL**d)/5**(d/2.) - (7*2**(3 + d)*3**(-1 - d/2.)*LoL**d)/5**(d/2.) - (8*LoL**d)/7**(d/2.) - (7*2**(2 + d)*LoL**d)/11**(d/2.) - (21*2**(2 + d)*LoL**d)/19**(d/2.) + (2**(5 + d)*LoL**d)/31**(d/2.) + 7*1.5**(-1 - d/2.)*LoL**(2*d) + 2**(1 - d)*LoL**(2*d) - 7*2**(2 - d/2.)*LoL**(2*d) + 4*3**(2 - d/2.)*LoL**(2*d) - (2**(4 + d/2.)*LoL**(2*d))/3**d + (9*2**(2 + d/2.)*LoL**(2*d))/5**(d/2.) - (2**(3 + d/2.)*LoL**(2*d))/7**(d/2.) + (2*LoL**(3*d))/3. + (2**(3 - d/2.)*LoL**(3*d))/3. - (2**(3 + d)*5**(1 - d/2.)*LoL**(3*d))/3. + (2**(2 + d/2.)*LoL**(4*d))/3.) * C**3
            + (-2**(1 - 2*d) - 7*2**(1 - (3*d)/2.) + 7*2**(2 - d) + 14*3**(1 - d/2.) - (5*2**(3 + d))/3**((3*d)/2.) + 56/3**d - (17*2**(2 - d/2.))/3**(d/2.) + 2*5**(1 - d/2.) - 2**(2*d)/(3**((3*d)/2.)*5**(d/2.)) - 0.8**d*7**(1 - d/2.) + 22/7**(d/2.) - 2**(1 - d/2.)/7**(d/2.) + (2**(1 + 2*d)*3**(1 - d))/7**(d/2.) - 2**(2 + d)/(3**d*7**(d/2.)) - 2**(1 + 2*d)/(5**d*7**(d/2.)) + 3*10**(1 - d/2.) - 24/11**(d/2.) - (21*2**(1 + d))/11**(d/2.) - 18/13**(d/2.) - (2**(1 + d)*3**(2 - d/2.))/13**(d/2.) + 15**(-d/2.) - (7*2**(2 + d))/15**(d/2.) - (33*2**(2 + d))/19**(d/2.) - 2**(1 + 2*d)/(3**d*23**(d/2.)) + (9*2**(3 + d))/31**(d/2.) + (7*2**(2*d))/39**(d/2.) + (3*2**(2 + d))/43**(d/2.) - 2**(2 + d)/47**(d/2.) - 2**(2 + d)/55**(d/2.) + (15*2**(1 + 2*d))/71**(d/2.) + (9*2**(1 + 2*d))/79**(d/2.) + (3*2**(2 + 2*d))/103**(d/2.) + (17*2**(1 + 2*d))/111**(d/2.) + (27*2**(2*d))/119**(d/2.) - 2**(2 + 2*d)/151**(d/2.) + (7*2**(1 + 2*d))/159**(d/2.) - 2**(3 + 2*d)/199**(d/2.) - 2**(2 + 2*d)/231**(d/2.) + 5*0.6666666666666666**(d/2.)*LoL**d + LoL**d/2**((3*d)/2.) - (5*LoL**d)/2**d - (3*LoL**d)/2**(d/2.) - 2**(1 + d)*3**(-1 - d)*LoL**d + (3**(2 - d/2.)*LoL**d)/2**(d/2.) - (2**(1 + (3*d)/2.)*LoL**d)/3**((3*d)/2.) - (19*2**(2 + d/2.)*LoL**d)/3**d + (181*LoL**d)/(2.*3**(d/2.)) + (2**(1 + d/2.)*LoL**d)/3**(d/2.) + (2**((3*d)/2.)*5**(1 - d/2.)*LoL**d)/3**d - (2**(1 + (3*d)/2.)*5**(1 - d/2.)*LoL**d)/3**(d/2.) - (9*2**(2 + (3*d)/2.)*LoL**d)/5**d + (34*LoL**d)/5**(d/2.) + (41*2**(1 + d/2.)*LoL**d)/5**(d/2.) - (2**(2 + d)*3**(1 - d/2.)*LoL**d)/5**(d/2.) + (4*LoL**d)/7**(d/2.) - (15*2**(1 + d/2.)*LoL**d)/7**(d/2.) - (2**((3*d)/2.)*3**(1 - d/2.)*LoL**d)/7**(d/2.) - (2**(1 + (3*d)/2.)*LoL**d)/11**(d/2.) - (2**(2 + (3*d)/2.)*3**(1 - d/2.)*LoL**d)/11**(d/2.) - (3*2**(1 + (3*d)/2.)*LoL**d)/19**(d/2.) - (3*2**(2 + (3*d)/2.)*LoL**d)/23**(d/2.) - (3*2**(1 + (3*d)/2.)*LoL**d)/29**(d/2.) - (9*2**(1 + (3*d)/2.)*LoL**d)/35**(d/2.) + (2**(2 + (3*d)/2.)*LoL**d)/39**(d/2.) + (2**(3 + (3*d)/2.)*LoL**d)/51**(d/2.) - LoL**(2*d) + 31*2**(-1 - d/2.)*LoL**(2*d) - 2**(2 + d)*3**(1 - d)*LoL**(2*d) + 2**(-1 + d)*3**(-1 - d/2.)*LoL**(2*d) + (2**(3 + d/2.)*LoL**(2*d))/3**(d/2.) + (2**(3 + 2*d)*LoL**(2*d))/5**d - (19*2**(1 + d)*LoL**(2*d))/5**(d/2.) - (2**(1 + 2*d)*LoL**(2*d))/(3**d*5**(d/2.)) + (2**(1 + 2*d)*3**(1 - d/2.)*LoL**(2*d))/7**(d/2.) + (3*2**(2 + 2*d)*LoL**(2*d))/29**(d/2.) + LoL**(3*d) + 7*2**(-1 + d/2.)*LoL**(3*d) - 2**(2 + d)*3**(-1 - d/2.)*LoL**(3*d) - (2**(2 + (3*d)/2.)*LoL**(3*d))/5**(d/2.) + (2**d*LoL**(4*d))/3.) * C**4
            + (-3*2**(1 - (3*d)/2.) - 5*2**(1 - d) + 3*2**(2 - d/2.) - 2**(3 + d/2.)*3**(2 - d) + 20*3**(1 - d/2.) + 2**(1 - d/2.)*3**(2 - d/2.) + 2**(3 + (3*d)/2.)/3**(2*d) + 2**(4 + (3*d)/2.)/3**((3*d)/2.) - 16/3**d - (2**(2 + (3*d)/2.)*5**(1 - d/2.))/3**(d/2.) - (9*2**(3 + (3*d)/2.))/5**d + 96/5**(d/2.) + (11*2**(2 + d/2.))/5**(d/2.) + (2**(1 + (3*d)/2.)*3**(2 - d))/5**(d/2.) - (2**(3 + d)*3**(1 - d/2.))/5**(d/2.) - 2**(2 + d)/7**d + 2**(4 + (3*d)/2.)/7**d + 8/7**(d/2.) - 2**(4 + d/2.)/7**(d/2.) - (2**(1 + (3*d)/2.)*3**(1 - d/2.))/7**(d/2.) - 2**(4 + (3*d)/2.)/(3**d*7**(d/2.)) - (2**(3 + (3*d)/2.)*3**(1 - d/2.))/11**(d/2.) - 2**(4 + d/2.)/13**(d/2.) + 2**(2 + d/2.)/15**(d/2.) + 2**(4 + d)/19**(d/2.) - (3*2**(3 + (3*d)/2.))/23**(d/2.) - (3*2**(2 + (3*d)/2.))/29**(d/2.) - 2**(5 + d)/31**(d/2.) + 2**(3 + (3*d)/2.)/31**(d/2.) + 2**(3 + d)/33**(d/2.) + 2**(2 + d)/35**(d/2.) - (9*2**(2 + (3*d)/2.))/35**(d/2.) + 2**(4 + d)/37**(d/2.) + (3*2**(3 + (3*d)/2.))/37**(d/2.) + 2**(3 + (3*d)/2.)/39**(d/2.) + (3*2**(3 + (3*d)/2.))/43**(d/2.) - 2**(4 + (3*d)/2.)/47**(d/2.) + 2**(4 + (3*d)/2.)/51**(d/2.) + (3*2**(3 + (3*d)/2.))/53**(d/2.) - 2**(4 + (3*d)/2.)/55**(d/2.) - 2**(4 + (3*d)/2.)/69**(d/2.) + 4*LoL**d + 2**(3 - d)*LoL**d + (23*LoL**d)/2**(d/2.) - 5*2**(2 + d)*3**(1 - d)*LoL**d + (4*LoL**d)/3**(d/2.) + (2**(4 + d/2.)*LoL**d)/3**(d/2.) + (3*2**(3 + 2*d)*LoL**d)/5**d - (2**(3 + d/2.)*LoL**d)/5**(d/2.) - (9*2**(2 + d)*LoL**d)/5**(d/2.) - (2**(1 + 2*d)*3**(1 - d)*LoL**d)/5**(d/2.) + (2**(4 + d/2.)*LoL**d)/7**(d/2.) - (2**(2 + d)*LoL**d)/7**(d/2.) + (2**(1 + 2*d)*3**(2 - d/2.)*LoL**d)/7**(d/2.) - (2**(4 + d)*LoL**d)/11**(d/2.) + (9*2**(2 + 2*d)*LoL**d)/29**(d/2.) - (2**(3 + 2*d)*LoL**d)/65**(d/2.) + 7*LoL**(2*d) + 3*2**(d/2.)*LoL**(2*d) - (2**(2 + d)*LoL**(2*d))/3**(d/2.) - (3*2**(2 + (3*d)/2.)*LoL**(2*d))/5**(d/2.) + 2**d*LoL**(3*d)) * C**5
            + (1 - 2**(2 - d) + 2**(3 - d/2.) - 2**(3 + d/2.)*3**(1 - d) - 2**(3 + 2*d)/3**(2*d) - 2**(2 + 3*d)/3**(2*d) - (17*2**(1 + d))/3**d + 4/3**(d/2.) - 2**(1 + d)*5**(1 - d/2.) + (3*2**(2 + 2*d))/5**d - 2**(3 + d/2.)/5**(d/2.) + (2**(2*d)*3**(1 - d))/5**(d/2.) + (9*2**(2 + 2*d))/7**d - 4/7**(d/2.) + 2**(4 + d/2.)/7**(d/2.) + (2**(2*d)*3**(2 - d/2.))/7**(d/2.) - (9*2**(1 + 3*d))/11**d - 2**(4 + d)/11**(d/2.) - (9*2**(1 + 3*d))/13**d - (3*2**(1 + d))/13**(d/2.) + 2**(1 + 3*d)/15**d + 2**(2 + d)/15**(d/2.) + 2**(3 + d)/21**(d/2.) + (9*2**(1 + 2*d))/29**(d/2.) + (9*2**(1 + 2*d))/37**(d/2.) - (2**(1 + 3*d)*3**(1 - d/2.))/43**(d/2.) - (2**(1 + 3*d)*7**(1 - d/2.))/47**(d/2.) + (9*2**(1 + 2*d))/53**(d/2.) - 2**(3 + 2*d)/65**(d/2.) - 2**(1 + 2*d)/69**(d/2.) + (2**(1 + 3*d)*3**(1 - d/2.))/115**(d/2.) - (3*2**(1 + 3*d))/161**(d/2.) + 2**(2 + 3*d)/201**(d/2.) + 2**(2 + 3*d)/249**(d/2.) + (3*2**(1 + 3*d))/305**(d/2.) + (3*2**(2 + 3*d))/377**(d/2.) + (11*LoL**d)/2. + 0.6666666666666666**(d/2.)*LoL**d + 3*2**(1 - d/2.)*LoL**d + 2**(d/2.)*LoL**d + 2**(2 + (5*d)/2.)*3**(-1 - (3*d)/2.)*LoL**d - 2**(1 + (3*d)/2.)*3**(1 - d)*LoL**d - (2**(1 + d)*LoL**d)/3**(d/2.) - (2**(1 + (5*d)/2.)*LoL**d)/(3**(d/2.)*5**d) - (3*2**d*LoL**d)/5**(d/2.) - (3*2**(1 + (3*d)/2.)*LoL**d)/5**(d/2.) - (2**((5*d)/2.)*LoL**d)/(3**d*5**(d/2.)) + (2**((5*d)/2.)*3**(1 - d/2.)*LoL**d)/7**(d/2.) - (3*2**(2 + (3*d)/2.)*LoL**d)/11**(d/2.) + (2**(2 + 2*d)*LoL**d)/15**(d/2.) + (3*2**(1 + (5*d)/2.)*LoL**d)/29**(d/2.) + (3*2**(1 + (5*d)/2.)*LoL**d)/35**(d/2.) + 3*2**(-1 + d/2.)*LoL**(2*d) + 2**(-1 + d)*LoL**(2*d) - (2**(1 + (3*d)/2.)*LoL**(2*d))/3**(d/2.) - (2**(2*d)*LoL**(2*d))/5**(d/2.) + (2**(-1 + (3*d)/2.)*LoL**(3*d))/3.) * C**6)


==> anc/DbnFunc.py <==
# /usr/bin/python3

import numpy as np

from DbnFormulas import *
from CFormulas import *

def DeltaB(n, d, db2, order):
    """Return Db(n) in d-Dim at given order with Db2

    n[int]: Order of virial coefficient, 3, 4, 5
    d[float,int]: Dimension, could be int or float
    db2[float, int, list, array]: input Db2
    order[int]: the order of approximation, 0 for LO, 1 for NLO and 2 for N2LO
    """
    DbnFunctions = [[Db3LO, Db3NLO],
                    [Db4LO, Db4NLO],
                    [Db5LO, Db5NLO],
                    [Db6LO, Db6NLO],
                    [Db7LO, Db7NLO],
    ]
    CFunctions = [C_LO, C_NLO]

    if isinstance(db2, (list, tuple)):
        db2 = np.array(db2) 

    if n not in [3, 4, 5, 6, 7]:
        raise ValueError("Input n must be an integer: 3, 4, 5, 6, or 7")
    if order not in [0, 1]:
        raise ValueError("Input order must be an integer: 0 (LO) or 1 (NLO)")

    DbnFunc = DbnFunctions[n-3][order]
    C = CFunctions[order](d, db2)
    return DbnFunc(d, C)

def Db2Exact(d, l):
    """Return exact value of Db2 for dimension d with coupling l

    In 1D: l is lambda_1 as shown in paper
    In 2D: l is lambda_2^ 2
    In 3D: l is - lambda_3 for convenience of attracting coupling
    """
    if isinstance(l, (list, tuple)):
        l = np.array(l)
    elif isinstance(l, (float, int)):
        l = np.array([l])
    elif isinstance(l, (np.ndarray)):
        pass
    else:
        raise TypeError("Input l must be a int, float, list, tuple or numpy.array")

    Db2ExactFunctions = [Db2Exact1D, Db2Exact2D, Db2Exact3D]
    if d in [1, 2, 3]:
        return Db2ExactFunctions[d-1](l)
    else:
        raise ValueError("Input d must be 1, 2 or 3")


==> anc/Example.py <==
# Example of using DbnFunc for Virial Coefficient claculation

from DbnFunc import DeltaB, Db2Exact
import numpy as np

# Example in 3D for Db 3
print("Db4 in 3D NLO at Unitary:", DeltaB(4, 3, 1/np.sqrt(2), 1)) # Db4 in 3D at NLO with Db2 = 1/sqrt(2)
print("Db4 in 3D NLO at Unitary & BEC Side:", DeltaB(4, 3, [1/np.sqrt(2), 2], 1)) # the interface also takes list of Db2 as argument

# Example in 2D for Db 7
print("Db7 in 2D NLO at given Db2:", DeltaB(7, 2, Db2Exact(2, 0.1), 1)) # Db7 in 3D at NLO with Db2 = 1/sqrt(2)

# Example for Db2 at unitarity
# The coupling l could be integer, float, list, tuple or np.ndarray
print("Calculate Db2 Exact in 3D", Db2Exact(3, [0, 0.2]))
print("Calculate Db2 Exact in 3D", Db2Exact(3, 0))


==> anc/README.txt <==
Supplemental Materials

DbnFunc.py, CFormulas.py, and DbnFormulas.py should be in the same directory as the code using them.
An example is given in Example.py.

The code DbnFunc.py is written in Python and can be imported from other Python codes.
It contains two functions:

	- Deltab(n , d, db2, order)

		Output: Interaction change in the virial coefficient

		Input: 
			n: order in the virial expansion (3,4,5,6,7);

			d: spatial dimension (arbitrary);

			db2: value of the change in the second-order virial coefficient at the 
			     desired interaction strength (see Db2Exact below);
			     This argument supports lists.

			order: order in the semiclassical approximation (0: LO; 1: NLO).


	- Db2Exact(d, l)

		Output: Interaction change in the second-order virial coefficient, via Beth-Uhlenbeck formula,
			for systems with attractive, contact interactions.
	
		Input: 
			d: spatial dimension (1,2,3);
		
			l: dimensionless coupling, as follows:

				In d=1, l = lambda_1 = 2sqrt(Beta)/a0, where Beta is the inverse temperature and a0 is the scattering length;
				In d=2, l = (lambda_2)^2 = Beta*eB, where eB is the 2-body binding energy;
				In d=3, l = -lambda_3 = sqrt(Beta)/a0  (i.e., unitarity is at lambda_3 = 0)

			   This argument supports lists.


Enjoy!

Y. Hou.
J. E. Drut
	
-----------------
